Improving Coherence and Persistence in Agentic AI for System Optimization

Designing high-performance system heuristics is a creative, iterative process requiring experts to form hypotheses and execute multi-step conceptual shifts. While Large Language Models (LLMs) show promise in automating this loop, they struggle with complex system problems due to two critical failure modes: evolutionary neighborhood bias and the coherence ceiling. Evolutionary methods often remain trapped in local optima by relying on scalar benchmark scores, failing when coordinated multi-step changes are required. Conversely, existing agentic frameworks suffer from context degradation over long horizons or fail to accumulate knowledge across independent runs. We present Engram, an agentic researcher architecture that addresses these limitations by decoupling long-horizon exploration from the constraints of a single context window. Engram organizes exploration into a sequence of agents that iteratively design, test, and analyze mechanisms. At the conclusion of each run, an agent stores code snapshots, logs, and results in a persistent Archive and distills high-level modeling insights into a compact, persistent Research Digest. Subsequent agents then begin with a fresh context window, reading the Research Digest to build on prior discoveries. We find that Engram exhibits superior performance across diverse domains including multi-cloud multicast, LLM inference request routing, and optimizing KV cache reuse in databases with natural language queries.

==> codes/vidur_handoff_o3_best_sol.py <==
from typing import List, Tuple
import math

# Simulator provides BaseGlobalScheduler, Request, ReplicaScheduler at runtime

class CustomGlobalScheduler(BaseGlobalScheduler):  # type: ignore[name-defined]
    """Memory-aware global scheduler with decode-sensitive caps.

    This implementation is inherited from Agent-13 (score~0.862) and will be
    the starting point for further micro-tuning.  The core ideas are:

    1. Shortest-Prefill-First ordering of the global queue (SPF).
    2. Per-replica pending-queue caps that depend on whether any request on the
       replica is already *decoding*:
         * `_CAP_WITH_DECODE` when decode is active (tight cap = 1).
         * `_CAP_PREFILL_ONLY` when all active requests are still in prefill
           (looser cap = 4).
    3. Memory-utilisation guard: admit a request only if projected utilisation
       (prefill tokens + small decode slack) <= `_MEM_UTIL_LIMIT`.
       A ~5 % head-room almost eliminates evictions but keeps utilisation high.
    4. Choose among admissible replicas the one with the lowest projected
       utilisation, breaking ties by pending and decode counts to spread load.
    """

    # -- Hyper-parameters to tune -------------------------------------------
    # We expose them as *class variables* so altering them for experiments is
    # trivial – simply change the constants below.
    _DECODE_HEADROOM: int = 6       # reserve this many future decode tokens
    _MEM_UTIL_LIMIT: float = 0.95   # max projected GPU memory utilisation
    _CAP_WITH_DECODE: int = 1       # pending-queue cap when decoding present
    _CAP_PREFILL_ONLY: int = 4      # pending-queue cap otherwise

    # -- Helpers -------------------------------------------
    @staticmethod
    def _count_decode(reqs: List["Request"]) -> int:  # type: ignore[name-defined]
        """Return number of requests already in decode phase in `reqs`."""
        return sum(1 for r in reqs if r.num_processed_tokens >= r.num_prefill_tokens)

    # -- Main scheduling method -------------------------------------------
    def schedule(self) -> List[Tuple[int, "Request"]]:  # type: ignore[name-defined]
        """Return routing decisions as list of (replica_id, request)."""
        decisions: List[Tuple[int, "Request"]] = []

        # 1. Sort global queue: SPF then FIFO to minimise mean sojourn time.
        self._request_queue.sort(key=lambda r: (r.num_prefill_tokens, r.arrived_at))
        if not self._request_queue:
            return decisions

        # 2. Snapshot per-replica mutable state (so multiple placements atomic).
        replica_state = {}
        for replica in self._replica_schedulers.values():
            decode_count = self._count_decode(replica.active_queue)
            replica_state[replica.replica_id] = {
                "allocated_blocks": replica.num_allocated_blocks,
                "num_blocks": replica.num_blocks,
                "block_size": replica.block_size,
                "pending": len(replica.pending_queue),
                "decode": decode_count,
            }

        # Cache block_size (all replicas share same model config).
        block_size = next(iter(replica_state.values()))["block_size"] if replica_state else 16

        # 3. Greedy assignment loop over a *copy* of global queue indices.
        idx = 0
        while idx < len(self._request_queue):
            req = self._request_queue[idx]

            needed_blocks = math.ceil((req.num_prefill_tokens + self._DECODE_HEADROOM) / block_size)

            admissible: List[Tuple[float, int, int, int]] = []  # (util, pending, decode, rid)
            for rid, st in replica_state.items():
                cap = self._CAP_WITH_DECODE if st["decode"] > 0 else self._CAP_PREFILL_ONLY
                if st["pending"] >= cap:
                    continue  # queue cap reached

                projected_util = (st["allocated_blocks"] + needed_blocks) / st["num_blocks"]
                if projected_util > self._MEM_UTIL_LIMIT:
                    continue  # would exceed mem guard

                admissible.append((projected_util, st["pending"], st["decode"], rid))

            if not admissible:
                # Cannot place this request right now; stop – remaining wait.
                break

            # Pick replica with lowest projected util, then pending, then decode
            admissible.sort()
            best_rid = admissible[0][3]

            # Record decision and update snapshot.
            decisions.append((best_rid, req))
            st = replica_state[best_rid]
            st["allocated_blocks"] += needed_blocks
            st["pending"] += 1
            # decode count unchanged (still prefill)

            # Remove request from global queue without advancing idx (list shrank).
            self._request_queue.pop(idx)

        return decisions

# score = 23.182973979603187

